Road Network Variation Based on HD Map Analysis for the Simulative Safety Assurance of Automated Vehicles

The validation and verification of automated driving functions (ADFs) is a challenging task on the journey of making those functions available to the public beyond the current research context. Simulation is a valuable building block for scenario-based testing that can help to model traffic situations that are relevant for ADFs. In addition to the surrounding traffic and environment of the ADF under test, the logical description and automated generation of concrete road networks have an important role. We aim to reduce efforts for manual map generation and to improve the automated testing process during development. Hence, this paper proposes a method to analyze real road networks and extract relevant parameters for the variation of synthetic simulation maps that correspond to real-world properties. Consequently, characteristics for inner-city junctions are selected from Here HD map. Then, parameter distributions are determined, analyzed and used to generate variations of road networks in the OpenDRIVE standard. The presented methodology enables efficient road network modeling which can be used for large scale simulations. The developed road network generation tool is publicly available on GitHub.

==> fig/Plots_itsc_21.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Daniel\\AppData\\Local\\Programs\\Python\\Python39\\lib\\_collections_abc.py:856: MatplotlibDeprecationWarning: Support for setting the 'text.latex.preamble' or 'pgf.preamble' rcParam to a list of strings is deprecated since 3.3 and will be removed two minor releases later; set it to a single string instead.\n",
      "  self[key] = other[key]\n"
     ]
    }
   ],
   "source": [
    "# set up script\n",
    "import os\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import matplotlib as mpl\n",
    "mpl.use('pgf')\n",
    "plt.close('all')\n",
    "from math import sqrt\n",
    "default_width = 2.8 # in inches\n",
    "default_ratio = (sqrt(5.0) - 1.0) / 2.0 # golden mean\n",
    "mpl.rcParams.update({\n",
    "    \"text.usetex\": True,\n",
    "    \"pgf.texsystem\": \"pdflatex\",\n",
    "    \"pgf.rcfonts\": False,\n",
    "    \"font.family\": \"serif\",\n",
    "    \"font.serif\": [],\n",
    "    \"font.size\": 8,\n",
    "    \"font.sans-serif\": [],\n",
    "    \"font.monospace\": [],\n",
    "    \"figure.figsize\": [default_width, default_width * default_ratio],\n",
    "    \"pgf.preamble\": [\n",
    "        # put LaTeX preamble declarations here\n",
    "        r\"\\usepackage[utf8x]{inputenc}\",\n",
    "        r\"\\usepackage[T1]{fontenc}\",\n",
    "        # macros defined here will be available in plots, e.g.:\n",
    "        r\"\\newcommand{\\vect}[1]{#1}\",\n",
    "        # You can use dummy implementations, since you LaTeX document\n",
    "        # will render these properly, anyway.\n",
    "    ],\n",
    "})\n",
    "\n",
    "filename = 'Aachen'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "junctions:\t(6629, 2)\n",
      "X-junctions:\t(1379, 2)\n",
      "T-junctions:\t(5131, 2)\n"
     ]
    }
   ],
   "source": [
    "# load data\n",
    "col = {'Id': {'is_parameter': False, 'is_lane_parameter': False, 'is_integer': True,\n",
    "              'values': []},\n",
    "       'Lane_Id': {'is_parameter': False, 'is_lane_parameter': True, 'is_integer': True,\n",
    "                   'values': []},\n",
    "       'Type': {'is_parameter': False, 'is_lane_parameter': False, 'is_integer': True,\n",
    "                'values': [0, 2, 3]},\n",
    "       'Traffic_signals': {'is_parameter': True, 'is_lane_parameter': False, 'is_integer': True,\n",
    "                           'values': [0, 1]},\n",
    "       'Index_link': {'is_parameter': False, 'is_lane_parameter': False, 'is_integer': True,\n",
    "                      'values': [0, 1, 2]},\n",
    "       'Is_built_up_area_road': {'is_parameter': True, 'is_lane_parameter': False, 'is_integer': True,\n",
    "                                 'values': [0, 1]},\n",
    "       'Incoming_lanes': {'is_parameter': True, 'is_lane_parameter': False, 'is_integer': True,\n",
    "                          'values': np.linspace(0, 10, 11, dtype=int)},\n",
    "       'Link_length': {'is_parameter': True, 'is_lane_parameter': False, 'is_integer': False,\n",
    "                       'values': np.linspace(0, 800, 201, dtype=int)},\n",
    "       'Intersection_area': {'is_parameter': True, 'is_lane_parameter': False, 'is_integer': False,\n",
    "                             'values': np.linspace(0, 50, 51, dtype=int)},\n",
    "       'Intersecting_angle': {'is_parameter': True, 'is_lane_parameter': False, 'is_integer': False,\n",
    "                              'values': np.linspace(0, 200, 100, dtype=int)},\n",
    "       'Lane_count': {'is_parameter': True, 'is_lane_parameter': False, 'is_integer': True,\n",
    "                      'values': np.linspace(0, 10, 11, dtype=int)},\n",
    "       'Next_type': {'is_parameter': True, 'is_lane_parameter': False, 'is_integer': True,\n",
    "                     'values': [0, 2, 3, 4]},\n",
    "       'Speed_limit': {'is_parameter': True, 'is_lane_parameter': False, 'is_integer': False,\n",
    "                       'values': np.linspace(0, 140, 141, dtype=int)},\n",
    "       'Lane_start_width': {'is_parameter': True, 'is_lane_parameter': True, 'is_integer': False,\n",
    "                            'values': np.linspace(0, 400, 101, dtype=int)},\n",
    "       'Lane_end_width': {'is_parameter': True, 'is_lane_parameter': True, 'is_integer': False,\n",
    "                          'values': np.linspace(100, 400, 101, dtype=int)},\n",
    "       'Lane_mean_width': {'is_parameter': True, 'is_lane_parameter': True, 'is_integer': False,\n",
    "                           'values': np.linspace(100, 400, 101, dtype=int)},\n",
    "       'Lane_max_curvature': {'is_parameter': True, 'is_lane_parameter': True, 'is_integer': False,\n",
    "                              'values': np.linspace(0, 1.5, 61, dtype=float)},\n",
    "       'Lane_heading': {'is_parameter': True, 'is_lane_parameter': True, 'is_integer': True,\n",
    "                        'values': [-1, 0, 1]}\n",
    "       }\n",
    "\n",
    "tab10 = ['tab:blue', 'tab:orange', 'tab:green', 'tab:red', 'tab:purple', 'tab:brown', 'tab:pink', 'tab:gray',\n",
    "         'tab:olive', 'tab:cyan']\n",
    "#table = pd.read_pickle(filename + '_stats.pkl')\n",
    "table = pd.read_pickle('Berlin_df.pkl')\n",
    "tableAC = pd.read_pickle('Aachen_df.pkl')\n",
    "test = table[['Id', 'Type']].drop_duplicates(keep='first')\n",
    "print('junctions:\\t%s' %(test.shape,))\n",
    "print('X-junctions:\\t%s' %(test[test['Type'] == 2].shape,))\n",
    "print('T-junctions:\\t%s' %(test[test['Type'] == 0].shape,))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "left turns:\t(12992, 19)\n",
      "right turns:\t(14482, 19)\n"
     ]
    }
   ],
   "source": [
    "# Left and right turning lanes on t-junctions\n",
    "df1 = table\n",
    "\n",
    "left_df = df1[(df1['Lane_heading'] == -1) & (df1['Lane_max_curvature'] > 0.01)]# & (df1['Type'] == 0)]\n",
    "right_df = df1[(df1['Lane_heading'] == 1) & (df1['Lane_max_curvature'] > 0.01)]# & (df1['Type'] == 0)]\n",
    "print('left turns:\\t%s' %(left_df.shape,))\n",
    "print('right turns:\\t%s' %(right_df.shape,))\n",
    "bins = np.linspace(0, 1.2, 61, dtype=float)\n",
    "fig, axes = plt.subplots()\n",
    "sns.histplot(ax=axes, x='Lane_max_curvature', data=left_df, bins=bins, stat='density', color='tab:olive', discrete=False, kde=True)\n",
    "sns.histplot(ax=axes, x='Lane_max_curvature', data=right_df, bins=bins, stat='density', color='tab:blue', discrete=False, kde=True)\n",
    "labels= [\"left turn\",\"right turn\"]\n",
    "plt.legend(labels)\n",
    "axes.set_xlim(0,1.2)\n",
    "plt.tight_layout()\n",
    "plt.savefig('turning_curvature.pgf')\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "junction arms:\t(19506, 12)\n"
     ]
    }
   ],
   "source": [
    "# intersection area\n",
    "link_col = [field for field in col if not col[field]['is_lane_parameter']]\n",
    "df1 = table[link_col]\n",
    "df1 = df1.drop_duplicates(keep='first')\n",
    "\n",
    "bins = col['Intersection_area']['values']\n",
    "print('junction arms:\\t%s' %(df1.shape,))\n",
    "fig, axes = plt.subplots()\n",
    "bins = np.linspace(0,25, 61, dtype=float)\n",
    "sns.histplot(ax=axes, x='Intersection_area', data=df1, bins=bins, stat='probability', discrete=False, kde=True)\n",
    "axes.set_xlim(0,25)\n",
    "plt.tight_layout()\n",
    "plt.savefig('intersection_area.pgf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(44265, 19)\n",
      "Mean width B:\t365.65869276613245\n",
      "Mean width AC:\t353.80374019181454\n"
     ]
    }
   ],
   "source": [
    "# mean lane width in junction\n",
    "df1 = table\n",
    "df1 = df1.drop_duplicates(keep='first')\n",
    "dfac = tableAC.drop_duplicates(keep='first')\n",
    "\n",
    "print(df1.shape)\n",
    "fig, axes = plt.subplots()\n",
    "bins = np.linspace(250, 450, 61, dtype=float)\n",
    "sns.histplot(ax=axes, x='Lane_mean_width', data=df1, bins=bins, stat='probability', discrete=False, kde=True)\n",
    "#sns.histplot(ax=axes, x='Lane_mean_width', data=dfac, bins=bins, stat='density', discrete=False, kde=True)\n",
    "meanWidth = df1['Lane_mean_width'].mean()\n",
    "meanWidthAc = dfac['Lane_mean_width'].mean()\n",
    "plt.legend([\"$\\mu$ = \" + \"{:.0f}\".format(meanWidth) + \" $cm$\"])\n",
    "axes.set_xlim(250,450)\n",
    "plt.tight_layout()\n",
    "plt.savefig('lane_width.pgf')\n",
    "plt.close()\n",
    "print('Mean width B:\\t%s' %(meanWidth))\n",
    "print('Mean width AC:\\t%s' %(meanWidthAc))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(5357, 12)\n"
     ]
    }
   ],
   "source": [
    "# intersecting angle for x-junciton\n",
    "\n",
    "link_col = [field for field in col if not col[field]['is_lane_parameter']]\n",
    "df1 = table[link_col]\n",
    "df1 = df1.drop_duplicates(keep='first')\n",
    "\n",
    "bins = col['Intersecting_angle']['values']\n",
    "df1 = df1[df1['Type'] == 2]\n",
    "print(df1.shape)\n",
    "\n",
    "fig, axes = plt.subplots()\n",
    "bins = np.linspace(50, 125, 61, dtype=float)\n",
    "sns.histplot(ax=axes, x='Intersecting_angle', data=df1, bins=bins, stat='probability', discrete=False, kde=True)\n",
    "#sns.kdeplot(ax=axes, x='Intersecting_angle', data=df1)\n",
    "meanWidth = df1['Intersecting_angle'].mean()\n",
    "plt.legend([\"$\\mu$ = \" + \"{:.2f}\".format(meanWidth) + \" $deg$\"])\n",
    "axes.set_xlim(50,125)\n",
    "plt.tight_layout()\n",
    "plt.savefig('intersecting_angle_X.pgf')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(13745, 12)\n"
     ]
    }
   ],
   "source": [
    "# intersecting angle for t-junciton\n",
    "\n",
    "link_col = [field for field in col if not col[field]['is_lane_parameter']]\n",
    "df1 = table[link_col]\n",
    "df1 = df1.drop_duplicates(keep='first')\n",
    "\n",
    "bins = col['Intersecting_angle']['values']\n",
    "df1 = df1[df1['Type'] == 0]\n",
    "print(df1.shape)\n",
    "\n",
    "fig, axes = plt.subplots()\n",
    "bins = np.linspace(25, 210, 61, dtype=float)\n",
    "sns.histplot(ax=axes, x='Intersecting_angle', data=df1, bins=bins, stat='probability', discrete=False, kde=True)\n",
    "#sns.kdeplot(ax=axes, x='Intersecting_angle', data=df1)\n",
    "axes.set_xlim(25,210)\n",
    "plt.tight_layout()\n",
    "plt.savefig('intersecting_angle_T.pgf')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### stat parameter ####\n",
    "\n",
    "# To work on parameters specific to the links we need first to get rid of the lane parameters\n",
    "# and then get rid of the duplicates\n",
    "link_col = [field for field in col if not col[field]['is_lane_parameter']]\n",
    "df1 = table[link_col]\n",
    "df1 = df1.drop_duplicates(keep='first')\n",
    "\n",
    "bins = col['Intersecting_angle']['values']\n",
    "\n",
    "fig, axes = plt.subplots(1, 4, sharex=False, sharey=False, figsize=(20, 10))\n",
    "\n",
    "# count shows the number of observations\n",
    "sns.histplot(ax=axes[0], data=df1, x='Intersecting_angle', bins=bins, stat='count', discrete=False, color=tab10[0], kde=True)\n",
    "# frequency shows the number of observations divided by the bin width\n",
    "sns.histplot(ax=axes[1], data=df1, x='Intersecting_angle', bins=bins, stat='frequency', discrete=False, color=tab10[1], kde=True)\n",
    "# density normalizes counts so that the area of the histogram is 1\n",
    "sns.histplot(ax=axes[2], data=df1, x='Intersecting_angle', bins=bins, stat='density', discrete=False, color=tab10[2], kde=True)\n",
    "# probability normalizes counts so that the sum of the bar heights is 1\n",
    "sns.histplot(ax=axes[3], data=df1, x='Intersecting_angle', bins=bins, stat='probability', discrete=False, color=tab10[3], kde=True)\n",
    "\n",
    "# kde keyword : compute a kernel density estimate to smooth the distribution\n",
    "# and show on the plot as (one or more) line(s)\n",
    "\n",
    "axes[0].set_xlim(bins[0] - 1, bins[-1] + 1)\n",
    "axes[1].set_xlim(bins[0] - 1, bins[-1] + 1)\n",
    "axes[2].set_xlim(bins[0] - 1, bins[-1] + 1)\n",
    "axes[3].set_xlim(bins[0] - 1, bins[-1] + 1)\n",
    "\n",
    "fig.suptitle('stat parameter : count, frequency, density, probability')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-37-dc70751dfb0d>:19: UserWarning: Matplotlib is currently using pgf, which is a non-GUI backend, so cannot show the figure.\n",
      "  plt.show()\n"
     ]
    }
   ],
   "source": [
    "df2 = df1[df1['Type'] == 0]\n",
    "bins = col['Lane_count']['values']\n",
    "\n",
    "fig, axes = plt.subplots(1, 2, sharex=False, sharey=False, figsize=(20, 10))\n",
    "\n",
    "sns.histplot(ax=axes[1], data=df2, x='Lane_count', bins=bins, stat='density', discrete=True,\n",
    "             color=tab10[-1], shrink=0.75)\n",
    "\n",
    "sns.histplot(ax=axes[0], data=df2, x='Lane_count', hue='Index_link', bins=bins, stat='density',\n",
    "             common_norm=False,\n",
    "             discrete=True, multiple='dodge', shrink=0.5, palette='tab10')\n",
    "\n",
    "axes[0].set_xlim(bins[0] - 1, bins[-1] + 1)\n",
    "axes[1].set_xlim(bins[0] - 1, bins[-1] + 1)\n",
    "# set_xticks sets the values displayed on the x-axis\n",
    "axes[0].set_xticks(bins)\n",
    "axes[1].set_xticks(bins)\n",
    "fig.suptitle('hue parameter : Index_link ')\n",
    "plt.show()\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "67ff2b08a60b3c8d3383ece141b44d84ac527aa0fb2b4d51a958291ceaf46288"
  },
  "kernelspec": {
   "display_name": "Python 3.9.1 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.1"
  },
  "metadata": {
   "interpreter": {
    "hash": "67ff2b08a60b3c8d3383ece141b44d84ac527aa0fb2b4d51a958291ceaf46288"
   }
  },
  "orig_nbformat": 2
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

